The Structured Totient Preimage Problem: Reconstruction, Collisions, and Cryptographic Implications

We define and study the Structured Totient Preimage (STP) problem as a restricted reconstruction relation with a direct cryptographic motivation. Let $p_1,\ldots,p_k$ be distinct primes of the same bit length and reveal only $x=\prod_{i=1}^k(p_i-1)$. Given $(x,\lambda,k)$, STP asks for any set of $k$ distinct $\lambda$-bit primes satisfying this product. The relation is efficiently verifiable, but its reconstruction complexity is not known. We establish three concrete results. First, for factored $x$ we derive the exact number of ordered exponent allocations and a bound showing that direct reconstruction is polynomial for fixed $k$ when $\Omega(x)=O(\log\lambda)$; this rules out that regime as a basis for a strong hardness claim. Second, we give exhaustive algorithms for reconstruction and collision analysis. Third, we exhaustively evaluate 28 parameter pairs, with $2\leq k\leq5$, up to $\lambda=16$ for pairs and 4,588,935 prime sets in the largest census. The data quantify non-injectivity through collision participation, maximum multiplicity, and conditional ambiguity in bits. These results isolate STP from general inverse-totient computation and motivate a Structured Totient Preimage Assumption for explicitly growing parameter families. Under such an assumption, STP becomes a candidate preimage-resistant relation whose implications for commitments, proofs of knowledge of multiplicative witnesses, and authentication can be stated precisely. The paper establishes the computational foundation and parameter constraints for those constructions; it does not claim a security reduction or post-quantum hardness.

==> anc/README.txt <==
Ancillary material for
"The Structured Totient Preimage Problem: Reconstruction, Collisions, and Cryptographic Implications"

Contents
--------
code/enumerate_structured_preimages.py
    Exact finite-range enumeration used to generate the collision census.

code/reconstruct_from_factorization.py
    Exact reconstruction from a supplied prime-power factorization of x.

data/collision_statistics.csv
    Complete exact collision-census data for the 28 parameter pairs reported
    in the manuscript.

The LaTeX table generated from the census is kept in the article source at
../tables/collision_statistics.tex because it is required when main.tex is
compiled. arXiv requires TeX source files to remain outside the ancillary
file directory.

Reproduce the census
--------------------
From the root of the complete arXiv source package, run:

    python3 anc/code/enumerate_structured_preimages.py

The program uses only the Python standard library. It rewrites:

    anc/data/collision_statistics.csv
    tables/collision_statistics.tex

The enumeration is exhaustive, not sampled.

Check the reconstruction examples
---------------------------------
Unique pair (x = 1440, lambda = 6, k = 2):

    python3 anc/code/reconstruct_from_factorization.py \
        --factorization 2^5,3^2,5 --lambda 6 --k 2

Collision (x = 23400, lambda = 8, k = 2):

    python3 anc/code/reconstruct_from_factorization.py \
        --factorization 2^3,3^2,5^2,13 --lambda 8 --k 2

Unique triple (x = 60480, lambda = 6, k = 3):

    python3 anc/code/reconstruct_from_factorization.py \
        --factorization 2^6,3^3,5,7 --lambda 6 --k 3

Compile the article
-------------------
From the root of the complete source package:

    pdflatex main.tex
    bibtex main
    pdflatex main.tex
    pdflatex main.tex

The article source uses standard LaTeX packages and references.bib.


==> anc/code/enumerate_structured_preimages.py <==
#!/usr/bin/env python3
"""Exact finite-range enumeration for structured totient preimages.

For fixed bit length lam and tuple size k, the script enumerates every
unordered k-tuple of distinct lam-bit primes.  Tuples are grouped by

    x = product(p - 1).

The output reports fiber multiplicities, the fraction of tuples that belong
to a non-singleton fiber, and the conditional ambiguity (in bits), evaluated
from exact fiber counts, of a uniformly sampled tuple after its shifted product
is revealed.  No random sampling and no unproved probabilistic model are used.

The script uses only the Python standard library.  Running it from any
directory rewrites:

    anc/data/collision_statistics.csv
    tables/collision_statistics.tex
"""

from __future__ import annotations

import csv
from dataclasses import dataclass
from itertools import combinations
from math import log2, prod
from pathlib import Path


ROOT = Path(__file__).resolve().parents[2]
CSV_PATH = ROOT / "anc" / "data" / "collision_statistics.csv"
TEX_PATH = ROOT / "tables" / "collision_statistics.tex"


@dataclass(frozen=True)
class Row:
    k: int
    lam: int
    prime_count: int
    tuple_count: int
    represented_values: int
    collision_values: int
    colliding_tuples: int
    maximum_multiplicity: int
    ambiguity_bits: float

    @property
    def participation_percent(self) -> float:
        return 100.0 * self.colliding_tuples / self.tuple_count

    @property
    def mean_fiber_size(self) -> float:
        return self.tuple_count / self.represented_values


def primes_up_to(limit: int) -> list[int]:
    """Return all primes p with 2 <= p <= limit by the sieve of Eratosthenes."""
    if limit < 2:
        return []
    sieve = bytearray(b"\x01") * (limit + 1)
    sieve[0:2] = b"\x00\x00"
    stop = int(limit**0.5)
    for p in range(2, stop + 1):
        if sieve[p]:
            start = p * p
            sieve[start : limit + 1 : p] = b"\x00" * (
                ((limit - start) // p) + 1
            )
    return [n for n, is_prime in enumerate(sieve) if is_prime]


def primes_of_bit_length(all_primes: list[int], lam: int) -> list[int]:
    lower = 1 << (lam - 1)
    upper = 1 << lam
    return [p for p in all_primes if lower <= p < upper]


def enumerate_case(all_primes: list[int], lam: int, k: int) -> Row:
    primes = primes_of_bit_length(all_primes, lam)
    multiplicities: dict[int, int] = {}

    tuple_count = 0
    for prime_tuple in combinations(primes, k):
        x = prod(p - 1 for p in prime_tuple)
        multiplicities[x] = multiplicities.get(x, 0) + 1
        tuple_count += 1

    colliding_counts = [count for count in multiplicities.values() if count >= 2]
    ambiguity_bits = sum(
        count * log2(count) for count in multiplicities.values()
    ) / tuple_count
    return Row(
        k=k,
        lam=lam,
        prime_count=len(primes),
        tuple_count=tuple_count,
        represented_values=len(multiplicities),
        collision_values=len(colliding_counts),
        colliding_tuples=sum(colliding_counts),
        maximum_multiplicity=max(multiplicities.values(), default=0),
        ambiguity_bits=ambiguity_bits,
    )


def write_csv(rows: list[Row]) -> None:
    CSV_PATH.parent.mkdir(parents=True, exist_ok=True)
    with CSV_PATH.open("w", newline="", encoding="utf-8") as output:
        writer = csv.writer(output)
        writer.writerow(
            [
                "k",
                "lambda",
                "prime_count",
                "tuple_count",
                "represented_values",
                "collision_values",
                "colliding_tuples",
                "participation_percent",
                "mean_fiber_size",
                "ambiguity_bits",
                "maximum_multiplicity",
            ]
        )
        for row in rows:
            writer.writerow(
                [
                    row.k,
                    row.lam,
                    row.prime_count,
                    row.tuple_count,
                    row.represented_values,
                    row.collision_values,
                    row.colliding_tuples,
                    f"{row.participation_percent:.6f}",
                    f"{row.mean_fiber_size:.9f}",
                    f"{row.ambiguity_bits:.9f}",
                    row.maximum_multiplicity,
                ]
            )


def write_latex_table(rows: list[Row]) -> None:
    TEX_PATH.parent.mkdir(parents=True, exist_ok=True)
    selected = [
        row
        for row in rows
        if (row.k == 2 and row.lam in {6, 8, 10, 12, 14, 16})
        or (row.k == 3 and row.lam in {6, 8, 10, 12})
        or (row.k == 4 and row.lam in {8, 10})
        or (row.k == 5 and row.lam in {8, 9})
    ]
    lines = [
        r"\begin{table}[H]",
        r"\centering",
        r"\caption{Selected collision statistics. All counts are exact. "
        r"A tuple is counted as colliding when its value \(x\) is shared by "
        r"at least one other unordered tuple. The ambiguity column gives "
        r"\(H(\mathbf{P}\mid\mathbf{X})\) in bits for a uniformly sampled "
        r"tuple, rounded to five decimal places.}",
        r"\label{tab:collision-statistics}",
        r"\small",
        r"\resizebox{\textwidth}{!}{%",
        r"\begin{tabular}{rrrrrrrr}",
        r"\toprule",
        r"\(k\) & \(\lambda\) & \(\#\mathcal{P}_{\lambda}\) "
        r"& Tuples & Values & Colliding (\%) & Ambiguity & Max. mult. \\",
        r"\midrule",
    ]
    for row in selected:
        lines.append(
            f"{row.k} & {row.lam} & {row.prime_count:,} & "
            f"{row.tuple_count:,} & {row.represented_values:,} & "
            f"{row.participation_percent:.3f} & {row.ambiguity_bits:.5f} & "
            f"{row.maximum_multiplicity:,} \\\\"
        )
    lines.extend(
        [r"\bottomrule", r"\end{tabular}", r"}", r"\end{table}", ""]
    )
    TEX_PATH.write_text("\n".join(lines), encoding="utf-8")


def main() -> None:
    cases = [(2, lam) for lam in range(4, 17)]
    cases += [(3, lam) for lam in range(6, 13)]
    cases += [(4, lam) for lam in range(6, 11)]
    cases += [(5, lam) for lam in range(7, 10)]
    largest_lam = max(lam for _, lam in cases)
    all_primes = primes_up_to((1 << largest_lam) - 1)

    rows: list[Row] = []
    for k, lam in cases:
        row = enumerate_case(all_primes, lam, k)
        rows.append(row)
        print(
            f"k={k}, lambda={lam}: tuples={row.tuple_count:,}, "
            f"colliding={row.colliding_tuples:,} "
            f"({row.participation_percent:.6f}%), "
            f"ambiguity={row.ambiguity_bits:.9f} bits, "
            f"max multiplicity={row.maximum_multiplicity}"
        )

    write_csv(rows)
    write_latex_table(rows)
    print(f"Wrote {CSV_PATH}")
    print(f"Wrote {TEX_PATH}")


if __name__ == "__main__":
    main()


==> anc/code/reconstruct_from_factorization.py <==
#!/usr/bin/env python3
"""Exact reconstruction from a supplied factorization of x.

Example:

    python3 anc/code/reconstruct_from_factorization.py \
        --factorization 2^3,3^2,5^2,13 --lambda 8 --k 2

The program enumerates exponent allocations, removes permutations, and tests
whether every allocated factor d gives a distinct lambda-bit prime d + 1.
It is intended as a transparent reference implementation for the finite
examples in the paper, not as a general-purpose integer factorization tool.
"""

from __future__ import annotations

import argparse
from itertools import product
from math import isqrt, prod


def is_prime(n: int) -> bool:
    """Return primality by exact trial division."""
    if n < 2:
        return False
    if n % 2 == 0:
        return n == 2
    limit = isqrt(n)
    divisor = 3
    while divisor <= limit:
        if n % divisor == 0:
            return False
        divisor += 2
    return True


def weak_compositions(total: int, parts: int):
    """Yield all ordered weak compositions of total into parts positions."""
    if parts == 1:
        yield (total,)
        return
    for first in range(total + 1):
        for tail in weak_compositions(total - first, parts - 1):
            yield (first,) + tail


def parse_factorization(specification: str) -> list[tuple[int, int]]:
    factors: list[tuple[int, int]] = []
    for item in specification.split(","):
        base_text, separator, exponent_text = item.strip().partition("^")
        base = int(base_text)
        exponent = int(exponent_text) if separator else 1
        if not is_prime(base) or exponent < 1:
            raise ValueError(f"invalid prime power: {item}")
        factors.append((base, exponent))
    if len({base for base, _ in factors}) != len(factors):
        raise ValueError("each prime base must occur only once")
    return factors


def reconstruct(
    factorization: list[tuple[int, int]], lam: int, k: int
) -> tuple[int, set[tuple[int, ...]]]:
    allocations_per_base = [
        tuple(weak_compositions(exponent, k))
        for _, exponent in factorization
    ]
    ordered_allocations = prod(len(items) for items in allocations_per_base)
    solutions: set[tuple[int, ...]] = set()
    lower = 1 << (lam - 1)
    upper = 1 << lam

    for allocation_choice in product(*allocations_per_base):
        shifted = [1] * k
        for (base, _), allocation in zip(factorization, allocation_choice):
            for position, exponent in enumerate(allocation):
                shifted[position] *= base**exponent
        primes = tuple(sorted(value + 1 for value in shifted))
        if len(set(primes)) != k:
            continue
        if all(lower <= prime < upper and is_prime(prime) for prime in primes):
            solutions.add(primes)
    return ordered_allocations, solutions


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--factorization", required=True)
    parser.add_argument("--lambda", dest="lam", type=int, required=True)
    parser.add_argument("--k", type=int, required=True)
    arguments = parser.parse_args()

    factorization = parse_factorization(arguments.factorization)
    x = prod(base**exponent for base, exponent in factorization)
    allocation_count, solutions = reconstruct(
        factorization, arguments.lam, arguments.k
    )
    print(f"x={x}")
    print(f"ordered exponent allocations={allocation_count}")
    print(f"structured preimages={len(solutions)}")
    for solution in sorted(solutions):
        print("  " + str(solution))


if __name__ == "__main__":
    main()


==> anc/data/collision_statistics.csv <==
k,lambda,prime_count,tuple_count,represented_values,collision_values,colliding_tuples,participation_percent,mean_fiber_size,ambiguity_bits,maximum_multiplicity
2,4,2,1,1,0,0,0.000000,1.000000000,0.000000000,1
2,5,5,10,10,0,0,0.000000,1.000000000,0.000000000,1
2,6,7,21,21,0,0,0.000000,1.000000000,0.000000000,1
2,7,13,78,76,2,4,5.128205,1.026315789,0.051282051,2
2,8,23,253,250,3,6,2.371542,1.012000000,0.023715415,2
2,9,43,903,888,15,30,3.322259,1.016891892,0.033222591,2
2,10,75,2775,2684,88,179,6.450450,1.033904620,0.066401680,3
2,11,137,9316,9116,193,393,4.218549,1.021939447,0.043504102,3
2,12,255,32385,31266,1039,2158,6.663579,1.035789676,0.071125718,5
2,13,464,107416,104134,3059,6341,5.903217,1.031517084,0.062751806,5
2,14,872,379756,367181,11590,24165,6.363296,1.034247415,0.068334521,6
2,15,1612,1298466,1255890,38260,80836,6.225500,1.033901058,0.068365541,7
2,16,3030,4588935,4433899,140260,295296,6.434957,1.034966065,0.070273140,8
3,6,7,35,35,0,0,0.000000,1.000000000,0.000000000,1
3,7,13,286,268,17,35,12.237762,1.067164179,0.128513593,3
3,8,23,1771,1710,59,120,6.775833,1.035672515,0.069740133,3
3,9,43,12341,11676,594,1259,10.201766,1.056954436,0.112570158,5
3,10,75,67525,60555,5666,12636,18.713069,1.115101973,0.223818617,9
3,11,137,419220,390074,24572,53718,12.813797,1.074719156,0.148680806,9
3,12,255,2731135,2423283,226824,534676,19.577062,1.127039227,0.256537019,16
4,6,7,35,35,0,0,0.000000,1.000000000,0.000000000,1
4,7,13,715,643,65,137,19.160839,1.111975117,0.208789108,3
4,8,23,8855,8272,538,1121,12.659514,1.070478723,0.135513262,3
4,9,43,123410,109773,10690,24327,19.712341,1.124229091,0.243721144,9
4,10,75,1215450,967849,162820,410421,33.767000,1.255826064,0.485238572,24
5,7,13,1287,1119,147,315,24.475524,1.150134048,0.273389773,3
5,8,23,33649,30175,3035,6509,19.343814,1.115128418,0.216691104,6
5,9,43,962598,787667,119098,294029,30.545357,1.222087507,0.425894628,17

